Computing the extinction path for epidemic models

In infectious disease modelling, the expected time from endemicity to extinction (of infection) may be analysed via WKB approximation, a method with origins in mathematical physics. The method is very general, but its uptake to date may have been limited by the practical difficulties of implementation. It is necessary to compute a trajectory of a (high dimensional) dynamical system, the `extinction path', and this trajectory is maximally sensitive to small perturbations, making numerical computation challenging. Our objective here is to make this methodology more accessible by presenting four computational algorithms, with associated Matlab code, together with discussion of various ways in which the algorithms may be tuned to achieve satisfactory convergence. We illustrate our methods using three standard infectious disease models. For each such model, we demonstrate that our algorithms are able to improve upon previously available results.

==> anc/RossMacdonald.m <==
%% Compute extinction path for the Ross Macdonald model
% For a range of values of the biting rate parameter eta
% Using 4 alternative algorithms
% 
% Inputs:
% algorithm   - 'F'  = finite difference method with time truncation
%               'FT' = finite difference method with time transformation
%               'C'  = collocation method (bvp5c) with time truncation
%               'CT' = collocation method (bvp5c) with time transformation
%
% Outputs:
% data		    - a matrix with rows of the form
%                 [R0 action max_H endemic_distance disease_free_distance path_length]
% extinct_path  - computed extinction path for terminal parameter values,
%                 a structure with fields extinct_path.x and extinct_path.y
% runtime       - execution time

% Authors: Damian Clancy and John J.H. Stewart

% Finite Difference code is based upon method proposed in
% B S Lindley and I B Schwartz, "An iterative action minimizing method for
% computing optimal paths in stochastic dynamical systems", Physica D, 255:25 (2013)
% and adapted from the implementation provided as Supplemental Material to
% J Hindes, I B Schwartz and L B Shaw, "Enhancement of large fluctuations 
% to extinction in adaptive networks", Phys Rev E. 97:012308 (2018)

function [data, extinct_path, runtime] = RossMacdonald(algorithm)

switch algorithm
    case 'F'
        [data, extinct_path, runtime] = RossMacdonald_FD_trunc;
    case 'FT'
        [data, extinct_path, runtime] = RossMacdonald_FD_transf;
    case 'C'
        [data, extinct_path, runtime] = RossMacdonald_Coll_trunc;
    case 'CT'
        [data, extinct_path, runtime] = RossMacdonald_Coll_transf;
    otherwise
        error("Invalid algorithm type");
end

end

%%
function [data, extinct_path, runtime] = RossMacdonald_FD_trunc
% Compute extinction path using finite difference method
% truncating time interval from [-inf, +inf] to [-T,T]
% with continuation on both T and the biting rate parameter eta
%
% Outputs:
% data		    - a matrix with rows of the form
%                 [R0 action max_H endemic_distance disease_free_distance path_length]
% extinct_path  - computed extinction path for terminal parameter values,
%                 a structure with fields extinct_path.x and extinct_path.y
% runtime       - execution time

    tic % Start timer    

    % Set solver options for fsolve
    options=[];

    % Model parameter values, time unit of years
    p = 0.50; % Per contact probability of vector to host transmission
    q = 0.15; % Per contact probability of host to vector transmission
    delta = 1/0.055; % Vector death rate
    sigma = 1/0.014; % Host recovery rate
    c = 5; % Number of vectors per host

    eta_set = [60:0.5:500]; % Biting rate parameter values

    gridnum = 101; % Number of grid points

    % Initialise array to store results
    data = zeros(numel(eta_set),6);
    
    % Initialise matrix of coefficients for finite difference approximation
    order = 8; % Maximum order of finite difference coefficients
    FD_coeff_mat = FD_coeffs(order,gridnum);
  
    for iter_no = 1:numel(eta_set)
        
        eta = eta_set(iter_no);

        % Set up the model
        [R0,endemic,disease_free,ODEfun,Hfun] = RossMacdonald_setup(c,eta,p,q,sigma,delta);
        
        if iter_no == 1  

            % Compute extinction path for first set of model parameter values
            % solving over increasing set of truncation intervals [-T,+T]
            Tset = [4:0.1:5]; 
        
            for T = Tset

                solinit.x = linspace(-T,T,gridnum);
                
                if T == Tset(1) 

                % Set initial guess as a straight line
                solinit.y = endemic + (solinit.x./abs(T)+1)./2 .* (disease_free - endemic);
       
                else
                
                % Use previous solution as initial guess during continuation on T
                solinit.y = extinct_path.y;

                end

            % Solve to find extinction path
            extinct_path = FinDiff(0, [], [], ODEfun, solinit, FD_coeff_mat, options);

            end

        else
            % Update truncation interval - as R0 increases, reduce T
            T = Tset(end).*(eta_set(1)./eta_set(iter_no)).^2;

            % Truncate previous solution to new interval [-T,T] for use as initial guess during continuation on eta
            solinit.x = linspace(-T,T,gridnum);
            solinit.y = extinct_path.y;
                                          
            % Solve to find extinction path
            extinct_path = FinDiff(0, [], [], ODEfun, solinit, FD_coeff_mat, options);
        end
        
        % Compute action integral and convergence diagnostics
        [action, path_length] = path_integrals(extinct_path.y);
        max_H = max(abs(Hfun(extinct_path.y)));
        endemic_distance = sqrt((extinct_path.y(:,1)-endemic)'*(extinct_path.y(:,1)-endemic));
        disease_free_distance = sqrt((extinct_path.y(:,end)-disease_free)'*(extinct_path.y(:,end)-disease_free));

        % Display results
        fprintf("Basic reproduction number R0 = %.6g\n",R0);
        fprintf("Finite difference scheme action integral = %.8g\n",action);
        fprintf("Maximal absolute value of Hamiltonian along path = %.3g\n",max_H);
        fprintf("Distance from endemic point = %.3g\n",endemic_distance);
        fprintf("Distance from disease free point = %.3g\n",disease_free_distance);
        fprintf("Path length = %.3g\n",path_length);

        % Store results
        data(iter_no,:)=[R0 action max_H endemic_distance disease_free_distance path_length];

    end

    % Record execution time
    runtime = toc; 

    % Uncomment line below to save results
    %save('RossMacdonald_F.mat');
end

%%
function [data, extinct_path, runtime] = RossMacdonald_FD_transf
% Compute extinction path using finite difference method
% transforming time interval from [-inf, +inf] to [-1,1]
% with continuation on the biting rate parameter eta
%
% Outputs:
% data		    - a matrix with rows of the form
%                 [R0 action max_H endemic_distance disease_free_distance path_length]
% extinct_path  - computed extinction path for terminal parameter values,
%                 a structure with fields extinct_path.x and extinct_path.y
% runtime       - execution time

    tic % Start timer

    % Set solver options for fsolve
    options = [];
  
    % Model parameter values, time unit of years
    p = 0.50; % Per contact probability of vector to host transmission
    q = 0.15; % Per contact probability of host to vector transmission
    delta = 1/0.055; % Vector death rate
    sigma = 1/0.014; % Host recovery rate
    c = 5; % Number of vectors per host

    eta_set = [60:0.5:500]; % Biting rate parameter values

    gridnum = 101; % Number of grid points

    % Initialise array to store results
    data = zeros(numel(eta_set),6);
    
    % Initialise matrix of coefficients for finite difference approximation
    order = 8; % Maximum order of finite difference coefficients
    FD_coeff_mat = FD_coeffs(order,gridnum);

    % Set transformed solution interval to be [-1,1]
    T = 1;

    for iter_no = 1:numel(eta_set)

         eta = eta_set(iter_no);

        % Set up the model
        [R0,endemic,disease_free,ODEfun,Hfun] = RossMacdonald_setup(c,eta,p,q,sigma,delta);
        
        % Transform time interval to [-1, 1]
        distance = sqrt(transpose(endemic)*endemic+transpose(disease_free)*disease_free);	
        C = 2*distance; % Chosen by trial and error
        ODEfun2 = trans_t(ODEfun,C); % tanh transformation

        if iter_no == 1
            % Set initial guess as a straight line
            solinit.x = linspace(-T,T,gridnum);
            solinit.y = endemic + (solinit.x./abs(T)+1)./2 .* (disease_free - endemic);
        else
            % Use previous solution as initial guess during continuation on eta
            solinit = extinct_path;
        end

        % Solve to find extinction path
        extinct_path = FinDiff(1,endemic,disease_free,ODEfun2,solinit,FD_coeff_mat,options);
        
        % Compute action integral and convergence diagnostics
        [action, path_length] = path_integrals(extinct_path.y);
        max_H = max(abs(Hfun(extinct_path.y)));
        endemic_distance = sqrt((extinct_path.y(:,1)-endemic)'*(extinct_path.y(:,1)-endemic));
        disease_free_distance = sqrt((extinct_path.y(:,end)-disease_free)'*(extinct_path.y(:,end)-disease_free));

        % Display results
        fprintf("Basic reproduction number R0 = %.6g\n",R0);
        fprintf("Finite difference scheme action integral = %.8g\n",action);
        fprintf("Maximal absolute value of Hamiltonian along path = %.3g\n",max_H);
        fprintf("Distance from endemic point = %.3g\n",endemic_distance);
        fprintf("Distance from disease free point = %.3g\n",disease_free_distance);
        fprintf("Path length = %.3g\n",path_length);

        % Store results
        data(iter_no,:)=[R0 action max_H endemic_distance disease_free_distance path_length];

    end

    % Record execution time
    runtime = toc; 

    % Uncomment line below to save results
    %save('RossMacdonald_FT.mat');
end

%%
function [data, extinct_path, runtime] = RossMacdonald_Coll_trunc
% Compute extinction path using collocation (bvp5c)
% truncating time interval from [-inf, +inf] to [-T,T]
% with continuation on both T and the biting rate parameter eta
%
% Outputs:
% data		    - a matrix with rows of the form
%                 [R0 action max_H endemic_distance disease_free_distance path_length]
% extinct_path  - computed extinction path for terminal parameter values,
%                 a structure with fields extinct_path.x and extinct_path.y
% runtime       - execution time

    tic % Start timer

    % Set solver options for bvp5c
    options = bvpset('Vectorized','on');

    % Model parameter values, time unit of years
    p = 0.50; % Per contact probability of vector to host transmission
    q = 0.15; % Per contact probability of host to vector transmission
    delta = 1/0.055; % Vector death rate
    sigma = 1/0.014; % Host recovery rate
    c = 5; % Number of vectors per host

    eta_set = [60:0.5:500]; % Biting rate parameter values

    gridnum = 101; % Number of grid points

    % Initialise array to store results
    data = zeros(numel(eta_set),6);

    for iter_no = 1:numel(eta_set)

        eta = eta_set(iter_no);

        % Set up the model
        [R0,endemic,disease_free,ODEfun,Hfun] = RossMacdonald_setup(c,eta,p,q,sigma,delta);
        
        % Set residual function for bvp5c
        resfun = @(xa,xb) [xa(1:2) - endemic(1:2)
            xb(3:4) - disease_free(3:4)];

        if iter_no == 1  

            % Compute extinction path for first set of model parameter values
            % solving over increasing set of truncation intervals [-T,+T]
            Tset = [4:0.1:5]; 
        
            for Tnum = 1:numel(Tset)

                T = Tset(Tnum);
            
                if Tnum == 1 

                    % Set initial guess as a straight line
                    guess = @(t) endemic + (t./abs(T)+1)./2 .* (disease_free - endemic);
	                solinit = bvpinit(linspace(-T,T,gridnum),guess);
              
                else
                   
                    % Extend time interval at each end for use as initial guess during continuation on T
                    sol_temp = bvpxtend(extinct_path, -Tset(Tnum), endemic);
                    solinit = bvpxtend(sol_temp, Tset(Tnum), disease_free);
                  
                end

            % Solve to find extinction path
            extinct_path = bvp5c(ODEfun, resfun, solinit, options);
           
            end

        else
       
            % Update truncation interval - as R0 increases, reduce T
            T_old = T;
            T = Tset(end).*(eta_set(1)./eta_set(iter_no)).^2;

            % Truncate previous solution to new interval [-T,T] for use as initial guess during continuation on eta
            solinit.x = extinct_path.x.*T./T_old; 
            solinitfn = @(t) interp1(solinit.x,extinct_path.y',t) ;
            solinit = bvpinit(solinit.x,solinitfn);   

            % Solve to find new extinction path
            extinct_path = bvp5c(ODEfun, resfun, solinit, options);

            % Ensure that computed path is defined over the whole interval [-T,T]
            path_temp = bvpxtend(extinct_path, -T, endemic);
            extinct_path = bvpxtend(path_temp, T, disease_free);
        
        end
                                        
        % Compute action integral and convergence diagnostics
        [action, path_length] = path_integrals(extinct_path.y);
        extinct_path_grid = deval(extinct_path,linspace(-T,T,gridnum));
        max_H = max(abs(Hfun(extinct_path_grid)));
        endemic_distance = sqrt((extinct_path.y(:,1)-endemic)'*(extinct_path.y(:,1)-endemic));
        disease_free_distance = sqrt((extinct_path.y(:,end)-disease_free)'*(extinct_path.y(:,end)-disease_free));

        % Display results
        fprintf("Basic reproduction number R0 = %.6g\n",R0)
        fprintf("bvp5c action integral = %.8g\n",action)
        fprintf("Maximal absolute value of Hamiltonian along path = %.3g\n",max_H)
        fprintf("Distance from endemic point = %.3g\n",endemic_distance)
        fprintf("Distance from disease free point = %.3g\n",disease_free_distance)
        fprintf("Path length = %.3g\n",path_length)
        fprintf("\n")

        % Store results
        data(iter_no,:)=[R0 action max_H endemic_distance disease_free_distance path_length];
 
    end

    % Record execution time
    runtime = toc; 

    % Uncomment line below to save results
    %save('RossMacdonald_C.mat');
   
end

%%
function [data, extinct_path, runtime] = RossMacdonald_Coll_transf
% Compute extinction path using collocation (bvp5c)
% transforming time interval from [-inf, +inf] to [-1, 1]
% with continuation on the biting rate parameter eta
%
% Outputs:
% data		    - a matrix with rows of the form
%                 [R0 action max_H endemic_distance disease_free_distance path_length]
% extinct_path  - computed extinction path for terminal parameter values,
%                 a structure with fields extinct_path.x and extinct_path.y
% runtime       - execution time

    tic % Start timer

    % Set solver options for bvp5c
    options = bvpset('Vectorized','on');

    % Model parameter values, time unit of years
    p = 0.50; % Per contact probability of vector to host transmission
    q = 0.15; % Per contact probability of host to vector transmission
    delta = 1/0.055; % Vector death rate
    sigma = 1/0.014; % Host recovery rate
    c = 5; % Number of vectors per host

    eta_set = [60:0.5:500]; % Biting rate parameter values

    gridnum = 101; % Number of grid points

    % Initialise array to store results
    data = zeros(numel(eta_set),6);

    % Set transformed solution interval to be [-1,1]
    T = 1;

    for iter_no = 1:numel(eta_set)

        eta = eta_set(iter_no);

        % Set up the model
        [R0,endemic,disease_free,ODEfun,Hfun] = RossMacdonald_setup(c,eta,p,q,sigma,delta);
        
        % Set residual function for bvp5c
        resfun = @(xa,xb) [xa(1:2) - endemic(1:2)
            xb(3:4) - disease_free(3:4)];

        % Transform time interval to [-1, 1]
        distance = sqrt(transpose(endemic)*endemic+transpose(disease_free)*disease_free);	
        C = 2*distance; % Chosen by trial and error
        ODEfun2 = trans_t(ODEfun,C);  % tanh transformation

        if iter_no == 1
            % Set initial guess as a straight line
            guess = @(t) endemic + (t./abs(T)+1)./2 .* (disease_free - endemic);
	        solinit = bvpinit(linspace(-T,T,gridnum),guess);
        else
             % Use previous solution as initial guess during continuation on eta
            solinit = extinct_path;
        end

        % Solve to find extinction path
        extinct_path = bvp5c(ODEfun2, resfun, solinit, options);
  
        % Compute action integral and convergence diagnostics
        [action, path_length] = path_integrals(extinct_path.y);
        extinct_path_grid = deval(extinct_path,linspace(-T,T,gridnum));
        max_H = max(abs(Hfun(extinct_path_grid)));
        endemic_distance = sqrt((extinct_path.y(:,1)-endemic)'*(extinct_path.y(:,1)-endemic));
        disease_free_distance = sqrt((extinct_path.y(:,end)-disease_free)'*(extinct_path.y(:,end)-disease_free));

        % Display results
        fprintf("Basic reproduction number R0 = %.6g\n",R0)
        fprintf("bvp5c action integral = %.8g\n",action)
        fprintf("Maximal absolute value of Hamiltonian along path = %.3g\n",max_H)
        fprintf("Distance from endemic point = %.3g\n",endemic_distance)
        fprintf("Distance from disease free point = %.3g\n",disease_free_distance)
        fprintf("Path length = %.3g\n",path_length)
        fprintf("\n")

        % Store results
        data(iter_no,:)=[R0 action max_H endemic_distance disease_free_distance path_length];
 
    end

    % Record execution time
    runtime = toc; 

    % Uncomment line below to save results
    %save('RossMacdonald_CT.mat');

end

%% Ross Macdonald model setup
function [R0,endemic,disease_free,ODEfun,Hfun] = ...
	                            RossMacdonald_setup(c,eta,p,q,sigma,delta)

% Inputs c,eta,p,q,sigma,delta must be positive reals
% Coordinates I_H, I_V, theta_H, theta_V

    % Basic reproduction number
    R0 = (eta^2*q*p*c) / (delta * sigma);

    % Endemic equilibirium 
    endemic = [
	    ((R0-1)/R0) * ...
		    ((c * eta * p)/(c * eta * p + sigma)); 
	    ((R0-1)/R0) * ...
		    ((c * eta * q)/(eta * q + delta));
        0;
        0
    ];

    % Disease free equilibrium 
    disease_free = [
	    0;
	    0;
	    log((eta * p + delta)/(eta * p + delta * R0));
	    log((c * eta * q + sigma)/ ...
		    (c * eta * q + sigma * R0))
    ];

    % Hamiltonian function, vectorized
    Hfun = @(x) eta*p*(1-x(1,:)).*x(2,:).*(exp(x(3,:))-1) ...
	    		+ sigma*x(1,:).*(exp(-x(3,:))-1) ...
		    	+ eta*q*(c-x(2,:)).*x(1,:).*(exp(x(4,:))-1) ...
			    + delta*x(2,:).*(exp(-x(4,:))-1);
	
    % Characteristic equation derivatives, vectorized
    ODEfun = @(t,x) [
	    eta * p * (1 - x(1,:)) .* x(2,:) .* exp(x(3,:)) ...
		    - sigma * x(1,:) .* exp(-x(3,:))
	
	    eta * q * (c - x(2,:)) .* x(1,:) .* exp(x(4,:)) ...
		    - delta * x(2,:) .* exp(-x(4,:))
	
	    eta * p * x(2,:) .* (exp(x(3,:)) - 1) ...
		    - sigma * (exp(-x(3,:)) - 1) ...
		    - eta * q * (c - x(2,:)) .* (exp(x(4,:)) - 1)
	
	    eta * q * x(1,:) .* (exp(x(4,:)) - 1) ...
		    - eta * p * (1 - x(1,:)) .* (exp(x(3,:)) - 1) ...
		    - delta * (exp(-x(4,:)) - 1)
    ];

end

%% Solve characteristic equations using finite difference method
function [soln] = FinDiff(type,endemic,disease_free,odefun,solinit,coeff_mat,opts)
% Inputs:
%   type            - nature of boundary conditions 
%                     type=1:  set trajectory to start at endemic equilibrium and
%                     end at disease_free equilibrium
%                     type~=1: set derivatives to zero at boundaries
%   endemic         - endemic equilibrium point
%   disease_free    - disease free equilibrium point
%	odefun          - function representing the characteristic equations
%	solinit         - initial guess for the solution trajectory, a structure with fields
%				      solinit.x and solinit.y
%   coeff_mat       - matrix of Finite Difference coefficients, of appropriate
%                     size for the specified number of grid points (gridnum) and maximal 
%                     order of finite difference formulae (order)
%	opts            - Options to pass to fsolve
%
% Outputs:
%	soln            - Computed solution trajectory, a structure with fields soln.x and soln.y

    if nargin < 7
    	opts = [];
    end

    % Reshape initial guess to vector q0
    q0 = [
	    reshape(solinit.y(1:end/2,:),[],1);
	    reshape(solinit.y(end/2+1:end,:),[],1)
    ];

    ndims = size(solinit.y,1); % Number of dimensions of characteristic ODEs system

    % Solve finite difference equations
    q = fsolve(...
        @(y) FD_system(y,solinit.x,odefun,coeff_mat,type,endemic,disease_free),...
	    q0, ...
	    opts);

    % Return solution
    soln.x = solinit.x; % Time grid points
    soln.y = [
	    reshape(q(1:end/2),ndims/2,[])
	    reshape(q(end/2+1:end),ndims/2,[]) 
    ];
end

%% Evaluate finite difference equations 
function F = FD_system(y,ts,ODE,coeff_mat,type,endemic,disease_free)
% Inputs:
%	y		        - points at which finite difference equations are evaluated
%	ts		        - time grid points
%	ODE		        - characteristic differential equations for the model
%   coeff_mat       - matrix of Finite Difference coefficients
%   type            - nature of boundary conditions 
%                     type=1:  set trajectory to start at endemic equilibrium and
%                     end at disease_free equilibrium
%                     type~=1: set derivatives to zero at boundaries
%   endemic         - endemic equilibrium point
%   disease_free    - disease free equilibrium point
%
% Outputs:
%	F		- difference between the two sides of finite difference equations 

    % Compute number of dimensions of characteristic ODEs system
    ndim = size(y,1)/size(ts,2);

    % Reshape set of points at which equations to be evaluated
	xs = reshape(y(1:end/2),ndim/2,[]);
	ps = reshape(y(end/2+1:end),ndim/2,[]);
	ys = [xs;ps];
	
    % Check that time grid is uniform
    assert(all(diff(ts,2)<1e-12),'Grid must be uniform');

    % Compute finite difference approximations 
    dydhs = ys*coeff_mat / (ts(2)-ts(1));

    % Function ODE must be vectorized in each argument
    ode_vals = ODE(ts,ys);

    % Compute difference between two sides of finite difference equations
    F = dydhs - ode_vals; 

    if type==1
    % Impose type 1 boundary conditions as soft constraints
    F(:,1)=ys(:,1)-endemic;
    F(:,end)=ys(:,end)-disease_free;
    end

end

%% Compute coefficients for finite difference approximation to first derivative
function coeff_mat = FD_coeffs(n,gridnum)
% Function requires a uniform grid of time points
% and sets finite difference formulae at boundary points to zero
% since trajectory should start and end at stationary points
%
%   Inputs:
%   n         - order of approximation
%   gridnum   - number of grid points
%
%   Outputs:
%   coeff_mat - matrix of coefficients for finite difference approximation 

    % Check n is even
    assert(mod(n,2)==0,'n must be even');

    % Check enough gridpoints
    assert(gridnum >= n+2,'insufficient gridpoints')

    % Number of points either side for nth order central difference
    p = n / 2;

    % Initialise vectors used to create sparse matrix of coefficients
    % s - non-zero entries in matrix of coefficients
    % i - row indices of non-zero entries in matrix of coefficients
    % j - column indices of non-zero entries in matrix of coefficients
    s_start=[];
    s_end=[];
    i_start=[];
    i_end=[];
    j_start=[];
    j_end=[];

    % Compute central difference coefficients of orders up to n
    for i = 1:p
	    
	    % Generate coefficients for central differences of order 2*i
	    A = repmat(-i:i,2*i+1,1).^((0:2*i)');
	    b = zeros(2*i+1,1);
	    b(2) = 1;
	    coeffs = A \ b;
	    % Central coeff is always 0, set to 0 to correct any numerical errors
	    coeffs(i+1) = 0;

        % Record coefficients in appropriate format to create sparse matrix
        s_start = [s_start;coeffs];
        s_end = [coeffs;s_end];
        i_start = [i_start;[1:2*i+1]'];
        i_end = [[gridnum-(2*i):gridnum]';i_end];
        j_start = [j_start;repmat(i+1,2*i+1,1)];
        j_end = [repmat(gridnum-i,2*i+1,1);j_end];
	
    end

    % Coefficients of n'th order for all gridpoints away from the boundaries
    i_middle = [repmat([1:n+1]',gridnum-(n+2),1)+floor([n+1:(n+1)*(gridnum-(n+1))-1]'/(n+1))];
    j_middle = [floor([(n+1)*(p+2):(n+1)*(gridnum-p)-1]'/(n+1))];
    s_middle = repmat(coeffs,gridnum-(n+2),1);

    % Combine coefficients close to and far from the boundaries
    i = [i_start;i_middle;i_end];
    j = [j_start;j_middle;j_end];
    s = [s_start;s_middle;s_end];

    % Create sparse matrix containing all coefficients
    coeff_mat = sparse(i,j,s,gridnum,gridnum);

end

%% Transform the time variable
function odefuntrans = trans_t(odefun,A)
% Inputs:
%	odefun	        - characteristic equation derivatives
%	A		        - scaling factor
%
% Outputs:
%	odefuntrans     - characteristic equations in transformed time

odefuntrans = @(t,x) ode_trans(t,x);
 
function dxdt = ode_trans(tau,x)
% Function representing the characteristic equations after the transformation t' = tanh(At) 

dxdt = odefun(atanh(tau)./A,x) ./ A ./ (1-tau.^2);

% Avoid division by zero errors at boundaries by replacing with zero derivatives.
% Note that time-transformed derivatives at boundaries may not be zero;
% check diagnostic values to ensure computed solution is sensible.
indices = find(abs(tau)==1); 
dxdt(:,indices)=zeros(size(x,1),length(indices));

end

end

%% Compute action integral and path length
function [A, L] = path_integrals(ext_path_y)
% Inputs:
%	ext_path_y  - computed extinction path
%
% Outputs:
%	A   - action integral
%   L   - length of extinction path

    A=0; 
    for i=1:size(ext_path_y,1)/2
        A=A+trapz(ext_path_y(i,:),ext_path_y(end/2+i,:));
    end
   
    L = sum(sqrt(sum((ext_path_y(:,2:end)-ext_path_y(:,1:end-1)).^2,1)));
   
end

==> anc/SEIR.m <==
%% Compute extinction path for the SEIR model
% For a range of values of the infection rate parameter beta
% Using 4 alternative approaches
% 
% Inputs:
% algorithm   - 'F'  = finite difference method with time truncation
%               'FT' = finite difference method with time transformation
%               'C'  = collocation method (bvp5c) with time truncation
%               'CT' = collocation method (bvp5c) with time transformation
%
% Outputs:
% data		    - a matrix with rows of the form
%                 [R0 action max_H endemic_distance disease_free_distance path_length]
% extinct_path  - computed extinction path for terminal parameter values,
%                 a structure with fields extinct_path.x and extinct_path.y
% runtime       - execution time

% Authors: Damian Clancy and John J.H. Stewart

% Finite Difference code is based upon method proposed in
% B S Lindley and I B Schwartz, "An iterative action minimizing method for
% computing optimal paths in stochastic dynamical systems", Physica D, 255:25 (2013)
% and adapted from the implementation provided as Supplemental Material to
% J Hindes, I B Schwartz and L B Shaw, "Enhancement of large fluctuations 
% to extinction in adaptive networks", Phys Rev E. 97:012308 (2018)

function [data, extinct_path, runtime] = SEIR(algorithm)

switch algorithm
    case 'F'
        [data, extinct_path, runtime] = SEIR_FD_trunc;
    case 'FT'
        [data, extinct_path, runtime] = SEIR_FD_transf;
    case 'C'
        [data, extinct_path, runtime] = SEIR_Coll_trunc;
    case 'CT'
        [data, extinct_path, runtime] = SEIR_Coll_transf;
    otherwise
        error("Invalid algorithm type");
end

end

%%
function [data, extinct_path, runtime] = SEIR_FD_trunc
% Compute extinction path using finite difference method
% truncating time interval from [-inf, +inf] to [-T,T]
% with continuation on both T and the infection rate parameter beta
%
% Outputs:
% data		    - a matrix with rows of the form
%                 [R0 action max_H endemic_distance disease_free_distance path_length]
% extinct_path  - computed extinction path for terminal parameter values,
%                 a structure with fields extinct_path.x and extinct_path.y
% runtime       - execution time

    tic % Start timer    

    % Set solver options for fsolve
    options=[];

    % Model parameter values
    mu = 0.2;   % Birth and death rate parameter
    nu = 35;     % Exposed to Infectious transition rate parameter
	gamma = 100; % Recovery rate

    beta_set = [101:0.01:160];  % Infection rate parameter values
    
    gridnum = 1201; % Number of gridpoints
    
    % Initialise array to store results
    data = zeros(numel(beta_set),6);
    
    % Initialise matrix of coefficients for finite difference approximation
    order = 8; % Maximum order of finite difference coefficients
    FD_coeff_mat = FD_coeffs(order,gridnum);
  
    for iter_no = 1:numel(beta_set)
        
        beta = beta_set(iter_no);

        % Set up the model
        [R0,endemic,disease_free,ODEfun,Hfun] = SEIR_setup(mu,beta,gamma,nu);
        
        if iter_no == 1  

            % Compute extinction path for first set of model parameter values
            % solving over increasing set of truncation intervals [-T,+T]
            Tset = [15:1:100]; 
        
            for T = Tset

                solinit.x = linspace(-T,T,gridnum);
                
                if T == Tset(1) 
                    % Set initial guess as a straight line
                    solinit.y = endemic + (solinit.x./abs(T)+1)./2 .* (disease_free - endemic);
                else
                    % Use previous solution as initial guess during continuation on T
                    solinit.y = extinct_path.y;
                end

            % Solve to find extinction path
            extinct_path = FinDiff(0, [], [], ODEfun, solinit, FD_coeff_mat, options);

            end

        else
            % Use previous solution as initial guess during continuation on beta
            solinit.y = extinct_path.y;
                              
            % Solve to find new extinction path
            extinct_path = FinDiff(0, [], [], ODEfun, solinit, FD_coeff_mat, options);
        end
        
        % Compute action integral and convergence diagnostics
        [action, path_length] = path_integrals(extinct_path.y);
        max_H = max(abs(Hfun(extinct_path.y)));
        endemic_distance = sqrt((extinct_path.y(:,1)-endemic)'*(extinct_path.y(:,1)-endemic));
        disease_free_distance = sqrt((extinct_path.y(:,end)-disease_free)'*(extinct_path.y(:,end)-disease_free));

        % Display results
        fprintf("Basic reproduction number R0 = %.6g\n",R0);
        fprintf("Finite difference scheme action integral = %.8g\n",action);
        fprintf("Maximal absolute value of Hamiltonian along path = %.3g\n",max_H);
        fprintf("Distance from endemic point = %.3g\n",endemic_distance);
        fprintf("Distance from disease free point = %.3g\n",disease_free_distance);
        fprintf("Path length = %.3g\n",path_length);
        
        % Store results
        data(iter_no,:)=[R0 action max_H endemic_distance disease_free_distance path_length];

    end

    % Record execution time
    runtime = toc; 

    % Uncomment line below to save results
    %save('SEIR_F.mat');
end

%%
function [data, extinct_path, runtime] = SEIR_FD_transf
% Compute extinction path using finite difference method
% transforming time interval from [-inf, +inf] to [-1,1]
% with continuation on the infection rate parameter beta
%
% Outputs:
% data		    - a matrix with rows of the form
%                 [R0 action max_H endemic_distance disease_free_distance path_length]
% extinct_path  - computed extinction path for terminal parameter values,
%                 a structure with fields extinct_path.x and extinct_path.y
% runtime       - execution time

    tic % Start timer

    % Set solver options for fsolve
    options = [];
  
    % Model parameter values
    mu = 0.2;   % Birth and death rate parameter
	nu = 35;     % Exposed to Infectious transition rate parameter
	gamma = 100; % Recovery rate

    beta_set = [102:0.05:160];  % Infection rate parameter values
    
    gridnum = 1201; % Number of grid points

    % Set transformed solution interval to be [-1,1]
    T = 1;

    % Initialise array to store results
    data = zeros(numel(beta_set),6);
    
    % Initialise matrix of coefficients for finite difference approximation
    order = 8; % Maximum order of finite difference coefficients
    FD_coeff_mat = FD_coeffs(order,gridnum);

    for iter_no = 1:numel(beta_set)

        beta = beta_set(iter_no);

        % Set up the model
        [R0,endemic,disease_free,ODEfun,Hfun] = SEIR_setup(mu,beta,gamma,nu);
        
        % Transform time interval to [-1, 1]
        distance = sqrt(transpose(endemic-disease_free)*(endemic-disease_free));	
        C = 0.34*(distance^0.4); % Chosen by trial and error
        ODEfun2 = trans_t(ODEfun,C); % erf transformation

        if iter_no == 1
            % Set initial guess as a straight line
            solinit.x = linspace(-T,T,gridnum);
            solinit.y = endemic + (solinit.x./abs(T)+1)./2 .* (disease_free - endemic);
        else
            % Use previous solution as initial guess during continuation on beta
            solinit = extinct_path;
        end

        % Solve to find extinction path
        extinct_path = FinDiff(1,endemic,disease_free,ODEfun2,solinit,FD_coeff_mat,options);
        
        % Compute action integral and convergence diagnostics
        [action, path_length] = path_integrals(extinct_path.y);
        max_H = max(abs(Hfun(extinct_path.y)));
        endemic_distance = sqrt((extinct_path.y(:,1)-endemic)'*(extinct_path.y(:,1)-endemic));
        disease_free_distance = sqrt((extinct_path.y(:,end)-disease_free)'*(extinct_path.y(:,end)-disease_free));

        % Display results
        fprintf("Basic reproduction number R0 = %.6g\n",R0);
        fprintf("Finite difference scheme action integral = %.8g\n",action);
        fprintf("Maximal absolute value of Hamiltonian along path = %.3g\n",max_H);
        fprintf("Distance from endemic point = %.3g\n",endemic_distance);
        fprintf("Distance from disease free point = %.3g\n",disease_free_distance);
        fprintf("Path length = %.3g\n",path_length);
        
        % Store results
        data(iter_no,:)=[R0 action max_H endemic_distance disease_free_distance path_length];

    end

    % Record execution time
    runtime = toc; 

    % Uncomment line below to save results
    %save('SEIR_FT.mat');
end

%%
function [data, extinct_path, runtime] = SEIR_Coll_trunc
% Compute extinction path using collocation (bvp5c)
% truncating time interval from [-inf, +inf] to [-T,T]
% with continuation on both T and the infection rate parameter beta
%
% Outputs:
% data		    - a matrix with rows of the form
%                 [R0 action max_H endemic_distance disease_free_distance path_length]
% extinct_path  - computed extinction path for terminal parameter values,
%                 a structure with fields extinct_path.x and extinct_path.y
% runtime       - execution time

    tic % Start timer

    % Set solver options for bvp5c
    options = bvpset('Nmax',1e4,'Vectorized','on');
    
    % Model parameter values
    mu = 0.2;   % Birth and death rate parameter
	nu = 35;     % Exposed to Infectious rate transition parameter
	gamma = 100; % Recovery rate
    
    beta_set = [102:0.05:160];  % Infection rate parameter values

    gridnum = 301; % Number of initial grid points for bvp5c
    integration_gridnum = 1e4; % Number of grid points for computing action integral
    Hamiltonian_gridnum = 1201; % Number of grid points at which to compute Hamiltonian values

    % Initialise array to store results
    data = zeros(numel(beta_set),6);

    for iter_no = 1:numel(beta_set)

        beta = beta_set(iter_no);

        % Set up the model
        [R0,endemic,disease_free,ODEfun,Hfun] = SEIR_setup(mu,beta,gamma,nu);
        
        % Set residual function for bvp5c
        resfun = @(xa,xb) [xa(1:3) - endemic(1:3)
            xb(4:6) - disease_free(4:6)];

        if iter_no == 1  

            % Compute extinction path for first set of model parameter values
            % solving over increasing set of truncation intervals [-T,+T]
            Tset = [15:1:100]; 
        
            for Tnum = 1:numel(Tset)

                T = Tset(Tnum);
            
                if Tnum == 1 

                    % Set initial guess as a straight line
                    guess = @(t) endemic + (t./abs(T)+1)./2 .* (disease_free - endemic);
	                solinit = bvpinit(linspace(-T,T,gridnum),guess);

                else

                    % Extend time interval at each end for use as initial guess during continuation on T
                    sol_temp = bvpxtend(extinct_path, -Tset(Tnum), endemic);
                    solinit = bvpxtend(sol_temp, Tset(Tnum), disease_free);

                end

            % Solve to find extinction path
            extinct_path = bvp5c(ODEfun, resfun, solinit, options);
           
            end

        else
       
            % Apply continuation on infection rate parameter beta

            % Use previous solution evaluated at original gridpoints as initial guess during continuation on beta
            guess = @(t) deval(extinct_path,t);
            solinit = bvpinit(linspace(-T,T,gridnum),guess);
                 
            % Solve to find new extinction path
            extinct_path = bvp5c(ODEfun, resfun, solinit, options);
  
        end
                                        
        % Compute action integral and convergence diagnostics
        
        % Use finer grid to evaluate action integral
        integration_gridpoints = linspace(-T,T,integration_gridnum);
        integration_path = deval(extinct_path,integration_gridpoints);
        [action, path_length] = path_integrals(integration_path);

        % Evaluate convergence diagnostics
        extinct_path_grid = deval(extinct_path,linspace(-T,T,Hamiltonian_gridnum));
        max_H = max(abs(Hfun(extinct_path_grid)));
        endemic_distance = sqrt((extinct_path.y(:,1)-endemic)'*(extinct_path.y(:,1)-endemic));
        disease_free_distance = sqrt((extinct_path.y(:,end)-disease_free)'*(extinct_path.y(:,end)-disease_free));

        % Display results
        fprintf("Basic reproduction number R0 = %.6g\n",R0)
        fprintf("bvp5c action integral = %.8g\n",action)
        fprintf("Maximal absolute value of Hamiltonian along path = %.3g\n",max_H)
        fprintf("Distance from endemic point = %.3g\n",endemic_distance)
        fprintf("Distance from disease free point = %.3g\n",disease_free_distance)
        fprintf("Path length = %.3g\n",path_length)
        fprintf("\n")

        % Store results
        data(iter_no,:)=[R0 action max_H endemic_distance disease_free_distance path_length];
 
    end

    % Record execution time
    runtime = toc; 

    % Uncomment line below to save results
    %save('SEIR_C.mat');
       
end

%% 
function [data, extinct_path, runtime] = SEIR_Coll_transf
% Compute extinction path using collocation (bvp5c)
% transforming time interval from [-inf, +inf] to [-1, 1]
% with continuation on the infection rate parameter beta
%
% Outputs:
% data	        - a matrix with rows of the form
%                 [R0 action max_H endemic_distance disease_free_distance path_length]
% extinct_path  - computed extinction path for terminal parameter values,
%                 a structure with fields extinct_path.x and extinct_path.y
% runtime       - execution time

    tic % Start timer

    % Set solver options for bvp5c
    options = bvpset('RelTol',1e-5,'Nmax',1e5,'Vectorized','on');
  
    % Model parameter values
    mu = 0.2;   % Birth and death rate parameter
    nu = 35;     % Exposed to Infectious transition rate parameter
	gamma = 100; % Recovery rate

	beta_set = [102:0.05:160]; % Infection rate parameter values
            
    gridnum = 301; % Number of initial grid points for bvp5c
    integration_gridnum = 1e4; % Number of grid points for computing action integral
    Hamiltonian_gridnum = 1201; % Number of grid points at which to compute Hamiltonian values

    % Initialise array to store results
    data = zeros(numel(beta_set),6);

    % Set transformed solution interval to be truncated to [-(1-eps),1-eps]
    eps = 1e-4;
    T = 1-eps;

    for iter_no = 1:numel(beta_set)

        beta = beta_set(iter_no);

        % Set up the model
        [R0,endemic,disease_free,ODEfun,Hfun] = SEIR_setup(mu,beta,gamma,nu);
        
        % Set residual function for bvp5c
        resfun = @(xa,xb) [xa(1:3) - endemic(1:3)
            xb(4:6) - disease_free(4:6)];
        
        % Transform full time interval to [-1, 1]
        distance = sqrt(transpose(endemic-disease_free)*(endemic-disease_free));		
        C = 0.34*(distance^0.4); % Chosen by trial and error
        ODEfun2 = trans_t(ODEfun,C); % erf transformation

        if iter_no == 1
            % Set initial guess as a straight line
            guess = @(t) endemic + (t./abs(T)+1)./2 .* (disease_free - endemic);
	        solinit = bvpinit(linspace(-T,T,gridnum),guess);
        else
            % Use previous solution as initial guess during continuation on beta
            solinit = extinct_path;
        end

        % Solve to find extinction path
        extinct_path = bvp5c(ODEfun2, resfun, solinit, options);

        % Compute action integral and convergence diagnostics
 
        % Use finer grid to evaluate action integral
        integration_gridpoints = linspace(-T,T,integration_gridnum);
        integration_path = deval(extinct_path,integration_gridpoints);
        [action, path_length] = path_integrals(integration_path);

        % Evaluate convergence diagnostics
        extinct_path_grid = deval(extinct_path,linspace(-T,T,Hamiltonian_gridnum));
        max_H = max(abs(Hfun(extinct_path_grid)));
        endemic_distance = sqrt((extinct_path.y(:,1)-endemic)'*(extinct_path.y(:,1)-endemic));
        disease_free_distance = sqrt((extinct_path.y(:,end)-disease_free)'*(extinct_path.y(:,end)-disease_free));

        % Display results
        fprintf("Basic reproduction number R0 = %.6g\n",R0)
        fprintf("bvp5c action integral = %.8g\n",action)
        fprintf("Maximal absolute value of Hamiltonian along path = %.3g\n",max_H)
        fprintf("Distance from endemic point = %.3g\n",endemic_distance)
        fprintf("Distance from disease free point = %.3g\n",disease_free_distance)
        fprintf("Path length = %.3g\n",path_length)
        fprintf("\n")

        % Store results
        data(iter_no,:)=[R0 action max_H endemic_distance disease_free_distance path_length];
 
    end

    % Record execution time
    runtime = toc; 

    % Uncomment line below to save results
    %save('SEIR_CT.mat');

end

%% SEIR model setup
function [R0,endemic,disease_free,ODEfun,Hfun] = ...
                                            SEIR_setup(mu,beta,gamma,nu)

% Inputs mu,beta,gamma,nu must be positive reals
% Coordinates S, E, I, theta_S, theta_E, theta_I

% Basic reproduction number
R0 = beta*nu/((mu+nu)*(mu+gamma));

% Endemic equilibirium
endemic = [
	1/R0; 
	mu/(mu+nu)-mu*(mu+gamma)/(nu*beta);
    nu*mu/((mu+nu)*(mu+gamma))-mu/beta;
    0;
    0;
    0
];

% Disease free equilibrium
disease_free = [
	1;
	0;
	0;
    0;
	log(beta*mu+(mu+nu)*(gamma+mu))-log(beta)-log(mu+nu);
    log(mu+nu)+log(gamma+mu)-log(beta)-log(nu)
];

% Hamiltonian function, vectorized
Hfun = @(x)     mu * ( exp(x(4,:)) -1 ) ...
                + beta .* x(1,:) .* x(3,:) .* ( exp(x(5,:)-x(4,:)) - 1 ) ...
                + nu .* x(2,:) .* ( exp(x(6,:)-x(5,:)) - 1) ...
                + gamma .* x(3,:) .* ( exp(-x(6,:)) - 1 ) ...
                + mu * x(1,:) .* ( exp(-x(4,:)) - 1 ) ...
                + mu * x(2,:) .* ( exp(-x(5,:)) - 1 ) ...
                + mu * x(3,:) .* ( exp(-x(6,:)) - 1 );
	
% Characteristic equation derivatives, vectorized
ODEfun = @(t,x) [
    mu * exp(x(4,:)) ...
    - beta * x(1,:) .* x(3,:) .* exp(x(5,:)-x(4,:)) ...
        - mu * x(1,:) .* exp(-x(4,:))

	beta * x(1,:) .* x(3,:) .* exp(x(5,:)-x(4,:)) ...
    - nu * x(2,:) .* exp(x(6,:)-x(5,:)) ...
        - mu * x(2,:) .* exp(-x(5,:))

    nu * x(2,:) .* exp(x(6,:)-x(5,:)) ...
    - gamma * x(3,:) .* exp(-x(6,:)) ...
        - mu * x(3,:) .* exp(-x(6,:))

	- beta * x(3,:) .* ( exp(x(5,:)-x(4,:)) - 1 ) ...
        - mu * ( exp(-x(4,:)) - 1 )

    - nu * ( exp(x(6,:)-x(5,:)) - 1 ) ...
        - mu * ( exp(-x(5,:)) - 1 )

    - beta * x(1,:) .* ( exp(x(5,:)-x(4,:)) - 1 ) ...
        - gamma * ( exp(-x(6,:)) - 1 ) ...
        - mu * ( exp(-x(6,:)) - 1 )
];

end

%% Solve characteristic equations using finite difference method
function [soln] = FinDiff(type,endemic,disease_free,odefun,solinit,coeff_mat,opts)
% Inputs:
%   type            - nature of boundary conditions 
%                     type=1:  set trajectory to start at endemic equilibrium and
%                     end at disease_free equilibrium
%                     type~=1: set derivatives to zero at boundaries
%   endemic         - endemic equilibrium point
%   disease_free    - disease free equilibrium point
%	odefun          - function representing the characteristic equations
%	solinit         - initial guess for the solution trajectory, a structure with fields
%				      solinit.x and solinit.y
%   coeff_mat       - matrix of Finite Difference coefficients, of appropriate
%                     size for the specified number of grid points (gridnum) and maximal 
%                     order of finite difference formulae (order)
%	opts            - Options to pass to fsolve
%
% Outputs:
%	soln            - Computed solution trajectory, a structure with fields soln.x and soln.y

    if nargin < 7
    	opts = [];
    end

    % Reshape initial guess to vector q0
    q0 = [
	    reshape(solinit.y(1:end/2,:),[],1);
	    reshape(solinit.y(end/2+1:end,:),[],1)
    ];

    ndims = size(solinit.y,1); % Number of dimensions of characteristic ODEs system

    % Solve finite difference equations
    q = fsolve(...
        @(y) FD_system(y,solinit.x,odefun,coeff_mat,type,endemic,disease_free),...
	    q0, ...
	    opts);

    % Return solution
    soln.x = solinit.x; % Time grid points
    soln.y = [
	    reshape(q(1:end/2),ndims/2,[])
	    reshape(q(end/2+1:end),ndims/2,[]) 
    ];
end

%% Evaluate finite difference equations 
function F = FD_system(y,ts,ODE,coeff_mat,type,endemic,disease_free)
% Inputs:
%	y		        - points at which finite difference equations are evaluated
%	ts		        - time grid points
%	ODE		        - characteristic differential equations for the model
%   coeff_mat       - matrix of Finite Difference coefficients
%   type            - nature of boundary conditions 
%                     type=1:  set trajectory to start at endemic equilibrium and
%                     end at disease_free equilibrium
%                     type~=1: set derivatives to zero at boundaries
%   endemic         - endemic equilibrium point
%   disease_free    - disease free equilibrium point
%
% Outputs:
%	F		- difference between the two sides of finite difference equations 

    % Compute number of dimensions of characteristic ODEs system
    ndim = size(y,1)/size(ts,2);

    % Reshape set of points at which equations to be evaluated
	xs = reshape(y(1:end/2),ndim/2,[]);
	ps = reshape(y(end/2+1:end),ndim/2,[]);
	ys = [xs;ps];
	
    % Check that time grid is uniform
    assert(all(diff(ts,2)<1e-12),'Grid must be uniform');

    % Compute finite difference approximations 
    dydhs = ys*coeff_mat / (ts(2)-ts(1));

    % Function ODE must be vectorized in each argument
    ode_vals = ODE(ts,ys);

    % Compute difference between two sides of finite difference equations
    F = dydhs - ode_vals;

    if type==1
    % Impose type 1 boundary conditions as soft constraints
    F(:,1)=ys(:,1)-endemic;
    F(:,end)=ys(:,end)-disease_free;
    end

end

%% Compute coefficients for finite difference approximation to first derivative
function coeff_mat = FD_coeffs(n,gridnum)
% Function requires a uniform grid of time points
% and sets finite difference formulae at boundary points to zero
% since trajectory should start and end at stationary points
%
%   Inputs:
%   n         - order of approximation
%   gridnum   - number of grid points
%
%   Outputs:
%   coeff_mat - matrix of coefficients for finite difference approximation  

    % Check n is even
    assert(mod(n,2)==0,'n must be even');

    % Check enough gridpoints
    assert(gridnum >= n+2,'insufficient gridpoints')

    % Number of points either side for nth order central difference
    p = n / 2;

    % Initialise vectors used to create sparse matrix of coefficients
    % s - non-zero entries in matrix of coefficients
    % i - row indices of non-zero entries in matrix of coefficients
    % j - column indices of non-zero entries in matrix of coefficients
    s_start=[];
    s_end=[];
    i_start=[];
    i_end=[];
    j_start=[];
    j_end=[];

    % Compute central difference coefficients of orders up to n
    for i = 1:p
	    
	    % Generate coefficients for central differences of order 2*i
	    A = repmat(-i:i,2*i+1,1).^((0:2*i)');
	    b = zeros(2*i+1,1);
	    b(2) = 1;
	    coeffs = A \ b;
	    % Central coeff is always 0, set to 0 to correct any numerical errors
	    coeffs(i+1) = 0;

        % Record coefficients in appropriate format to create sparse matrix
        s_start = [s_start;coeffs];
        s_end = [coeffs;s_end];
        i_start = [i_start;[1:2*i+1]'];
        i_end = [[gridnum-(2*i):gridnum]';i_end];
        j_start = [j_start;repmat(i+1,2*i+1,1)];
        j_end = [repmat(gridnum-i,2*i+1,1);j_end];
	
    end

    % Coefficients of n'th order for all gridpoints away from the boundaries
    i_middle = [repmat([1:n+1]',gridnum-(n+2),1)+floor([n+1:(n+1)*(gridnum-(n+1))-1]'/(n+1))];
    j_middle = [floor([(n+1)*(p+2):(n+1)*(gridnum-p)-1]'/(n+1))];
    s_middle = repmat(coeffs,gridnum-(n+2),1);

    % Combine coefficients close to and far from the boundaries
    i = [i_start;i_middle;i_end];
    j = [j_start;j_middle;j_end];
    s = [s_start;s_middle;s_end];

    % Create sparse matrix containing all coefficients
    coeff_mat = sparse(i,j,s,gridnum,gridnum);

end

%% Transform the time variable
function odefuntrans = trans_t(odefun,A)
% Inputs:
%	odefun	        - characteristic equation derivatives
%	A		        - scaling factor
%
% Outputs:
%	odefuntrans     - characteristic equations in transformed time

odefuntrans = @(t,x) ode_trans(t,x);
 
function dxdt = ode_trans(tau,x)
% Function representing the characteristic equations after the transformation t' = erf(At)

dxdt = odefun(erfinv(tau)./A,x) .* sqrt(pi) .* exp(erfinv(tau).^2)./ (2*A) ;

% Avoid division by zero errors at boundaries by replacing with zero derivatives.
% Note that time-transformed derivatives at boundaries may not be zero;
% check diagnostic values to ensure computed solution is sensible.
indices = find(abs(tau)==1); 
dxdt(:,indices)=zeros(size(x,1),length(indices));

end

end

%% Compute action integral and path length
function [A, L] = path_integrals(ext_path_y)
% Inputs:
%	ext_path_y  - computed extinction path
%
% Outputs:
%	A   - action integral
%   L   - length of extinction path

    A=0;
    for i=1:size(ext_path_y,1)/2
        A=A+trapz(ext_path_y(i,:),ext_path_y(end/2+i,:));
    end
   
    L = sum(sqrt(sum((ext_path_y(:,2:end)-ext_path_y(:,1:end-1)).^2,1)));
   
end

==> anc/SIS_network.m <==
%% Compute extinction path for the network SIS model 
% (with heterogeneous susceptibilities and infectivities)
% For a range of values of the overall infection rate parameter beta
% Using 4 alternative approaches
%
% Using as initial guess the characteristic curve for the model with 
% heterogeneous in-degrees (susceptibilities) only
% 
% Inputs:
% algorithm   - 'F'  = finite difference method with time truncation
%               'FT' = finite difference method with time transformation
%               'C'  = collocation method (bvp5c) with time truncation
%               'CT' = collocation method (bvp5c) with time transformation
%               '30' model with k=30 groups
%
% Outputs:
% data		    - a matrix with rows of the form
%                 [R0 action max_H endemic_distance disease_free_distance path_length]
% extinct_path  - computed extinction path for terminal parameter values,
%                 a structure with fields extinct_path.x and extinct_path.y
% solinit       - computed extinction path for model with heterogeneous in-degrees (susceptibilities) only,
%                 a structure with fields solinit.x and solinit.y
% runtime       - execution time

% Authors: Damian Clancy and John J.H. Stewart

% Finite Difference code is based upon method proposed in
% B S Lindley and I B Schwartz, "An iterative action minimizing method for
% computing optimal paths in stochastic dynamical systems", Physica D, 255:25 (2013)
% and adapted from the implementation provided as Supplemental Material to
% J Hindes, I B Schwartz and L B Shaw, "Enhancement of large fluctuations 
% to extinction in adaptive networks", Phys Rev E. 97:012308 (2018)

function [data, extinct_path, solinit, runtime] = SIS_network(algorithm)

switch algorithm
    case 'F'
        [data, extinct_path, solinit, runtime] = SIS_network_FD_trunc;
    case 'FT'
        [data, extinct_path, solinit, runtime] = SIS_network_FD_transf;
    case 'C'
        [data, extinct_path, solinit, runtime] = SIS_network_Coll_trunc;
    case 'CT'
        [data, extinct_path, solinit, runtime] = SIS_network_Coll_transf;
    case '30'
        [data, extinct_path, solinit, runtime] = SIS_network_30;
    otherwise
        error("Invalid algorithm type");
end

end

%%
function [data, extinct_path, solinit, runtime] = SIS_network_FD_trunc
% Compute extinction path using finite difference method
% truncating time interval from [-inf, +inf] to [-T,T]
%
% Outputs:
% data		    - a matrix with rows of the form
%                 [R0 action max_H endemic_distance disease_free_distance path_length]
% extinct_path  - computed extinction path for terminal parameter values,
%                 a structure with fields extinct_path.x and extinct_path.y
% solinit       - computed extinction path for model with heterogeneous in-degrees (susceptibilities) only,
%                 a structure with fields solinit.x and solinit.y
% runtime       - execution time

    tic % Start timer    

    % Set solver options for fsolve
    options = []; 

    % Model parameter values
    k = 10; % Number of groups / maximal node degree
    gamma = 1; % Recovery rate parameter

    beta_set = [2:0.5:12]; % Infection rate parameter values
    
    mean_degree = 4; % Mean degree of untruncated Poisson distribution

    % Poisson degree distribution, excluding degree 0 nodes, truncated at k
    f = poisspdf(1:k,mean_degree); f=f./sum(f); 

    % Normalise lambda and mu
    lambda = [1:k]./([1:k]*f');
    mu = [1:k]./([1:k]*f');

    gridnum = 101; % Number of grid points  

    % Initialise array to store results
    data = zeros(numel(beta_set),6);

    % Initialise matrix of coefficients for finite difference approximation
    order = 8; % Maximum order of finite difference coefficients
    FD_coeff_mat = FD_coeffs(order,gridnum);

    for iter_no = 1:numel(beta_set)
        
        beta = beta_set(iter_no);

        T = 15/sqrt(beta); % Solve over time interval [-T, T]
    
        % Set up the model with heterogeneous in-degrees (susceptibilities) only
	    [~,endemic,disease_free,~,~,ODEfun_IVP] = SIS_network_setup(k,f,ones(1,k),mu,beta,gamma);

        % Solve for model with heterogeneous in-degrees (susceptibilities) only
        eps = 1e-6;
        startpoint = disease_free(1:k)+eps*(endemic(1:k)-disease_free(1:k));
        IVPsol = ode23s(ODEfun_IVP,[-T T],startpoint);

        % Solve for heterogeneous in-degrees (susceptibilities) and out-degrees (infectivities)

        % Set initial guess using solution with heterogeneous in-degrees (susceptibilities) only
        solinit.x = linspace(-T,T,gridnum);
        solinit.y = BVP_initial(solinit.x,k,f,beta,gamma,mu,disease_free,IVPsol);

        % Set up the model with heterogeneous in-degrees (susceptibilities) and out-degrees (infectivities)
	    [R0,endemic,disease_free,ODEfun,Hfun,~] = SIS_network_setup(k,f,lambda,mu,beta,gamma);
         
        % Solve to find extinction path
        extinct_path = FinDiff(0, [], [], ODEfun, solinit, FD_coeff_mat, options);

        % Compute action integral and convergence diagnostics
        [action, path_length] = path_integrals(extinct_path.y);
        max_H = max(abs(Hfun(extinct_path.y)));
        endemic_distance = sqrt((extinct_path.y(:,1)-endemic)'*(extinct_path.y(:,1)-endemic));
        disease_free_distance = sqrt((extinct_path.y(:,end)-disease_free)'*(extinct_path.y(:,end)-disease_free));

        % Display results
        fprintf("Basic reproduction number R0 = %.6g\n",R0);
        fprintf("Finite difference scheme action integral = %.8g\n",action);
        fprintf("Maximal absolute value of Hamiltonian along path = %.3g\n",max_H);
        fprintf("Distance from endemic point = %.3g\n",endemic_distance);
        fprintf("Distance from disease free point = %.3g\n",disease_free_distance);
        fprintf("Path length = %.3g\n",path_length);

        % Store results
        data(iter_no,:)=[R0 action max_H endemic_distance disease_free_distance path_length];

    end

    % Record execution time
    runtime = toc; 

    % Uncomment line below to save results
    %save('SIS_network_F.mat');

end

%%
function [data, extinct_path, solinit, runtime] = SIS_network_FD_transf
% Compute extinction path using finite difference method
% transforming time interval from [-inf, +inf] to [-1,1]
%
% Outputs:
% data		    - a matrix with rows of the form
%                 [R0 action max_H endemic_distance disease_free_distance path_length]
% extinct_path  - computed extinction path for terminal parameter values,
%                 a structure with fields extinct_path.x and extinct_path.y
% solinit       - computed extinction path for model with heterogeneous in-degress (susceptibilities) only,
%                 a structure with fields solinit.x and solinit.y
% runtime       - execution time

    tic % Start timer

    % Set solver options for fsolve
    options = []; 
    
    % Model parameter values
    k = 10; % Number of groups / maximal node degree
    gamma = 1; % Recovery rate parameter

    beta_set = [2:0.5:12]; % Infection rate parameter values
    
    mean_degree = 4; % Mean degree of untruncated Poisson distribution

    % Poisson degree distribution, excluding degree 0 nodes, truncated at k
    f = poisspdf(1:k,mean_degree); f=f./sum(f); 

    % Normalise lambda and mu
    lambda = [1:k]./([1:k]*f');
    mu = [1:k]./([1:k]*f');

    gridnum = 101; % Number of grid points  

    % Initialise array to store results
    data = zeros(numel(beta_set),6);

    % Initialise matrix of coefficients for finite difference approximation
    order = 8; % Maximum order of finite difference coefficients
    FD_coeff_mat = FD_coeffs(order,gridnum);

    % Set transformed solution interval to be [-1,1]
    T = 1;

    for iter_no = 1:numel(beta_set)

        beta = beta_set(iter_no);

        % Set up the model with heterogeneous in-degrees (susceptibilities) only
	    [~,endemic,disease_free,~,~,ODEfun_IVP] = SIS_network_setup(k,f,ones(1,k),mu,beta,gamma);

        % Transform time interval to [-1, 1]
        distance = sqrt(transpose(endemic-disease_free)*(endemic-disease_free));		
        C = 0.1*distance.^2; % Chosen by trial and error
        ODEfun_IVP2 = trans_t(ODEfun_IVP,C); % tanh transformation

        % Solve for model with heterogeneous in-degrees (susceptibilities) only
        eps = 1e-6;
        startpoint = disease_free(1:k)+eps*(endemic(1:k)-disease_free(1:k));
        IVPsol = ode23s(ODEfun_IVP2,[-T T],startpoint);

        % Solve for heterogeneous in-degrees (susceptibilities) and out-degrees (infectivities)

        % Set initial guess using solution with heterogeneous in-degrees (susceptibilities) only
        solinit.x = linspace(-T,T,gridnum);
        solinit.y = BVP_initial(solinit.x,k,f,beta,gamma,mu,disease_free,IVPsol);
       
        % Set up the model with heterogeneous in-degrees (susceptibilities) and out-degrees (infectivities)
	    [R0,endemic,disease_free,ODEfun,Hfun,~] = SIS_network_setup(k,f,lambda,mu,beta,gamma);

        % Transform time interval to [-1, 1]
        ODEfun2 = trans_t(ODEfun,C);  % tanh transformation

        % Solve to find extinction path
        extinct_path = FinDiff(1,endemic,disease_free,ODEfun2,solinit,FD_coeff_mat,options);
        
         % Compute action integral and convergence diagnostics
        [action, path_length] = path_integrals(extinct_path.y);
        max_H = max(abs(Hfun(extinct_path.y)));
        endemic_distance = sqrt((extinct_path.y(:,1)-endemic)'*(extinct_path.y(:,1)-endemic));
        disease_free_distance = sqrt((extinct_path.y(:,end)-disease_free)'*(extinct_path.y(:,end)-disease_free));

        % Display results
        fprintf("Basic reproduction number R0 = %.6g\n",R0);
        fprintf("Finite difference scheme action integral = %.8g\n",action);
        fprintf("Maximal absolute value of Hamiltonian along path = %.3g\n",max_H);
        fprintf("Distance from endemic point = %.3g\n",endemic_distance);
        fprintf("Distance from disease free point = %.3g\n",disease_free_distance);
        fprintf("Path length = %.3g\n",path_length);

        % Store results
        data(iter_no,:)=[R0 action max_H endemic_distance disease_free_distance path_length];

    end

    % Record execution time
    runtime = toc; 

    % Uncomment line below to save results
    %save('SIS_network_FT.mat');

end

%%
function [data, extinct_path, solinit, runtime] = SIS_network_Coll_trunc
% Compute extinction path using collocation (bvp5c)
% truncating time interval from [-inf, +inf] to [-T,T]
%
% Outputs:
% data		    - a matrix with rows of the form
%                 [R0 action max_H endemic_distance disease_free_distance path_length]
% extinct_path  - computed extinction path for terminal parameter values,
%                 a structure with fields extinct_path.x and extinct_path.y
% solinit       - computed extinction path for model with heterogeneous in-degrees (susceptibilities) only,
%                 a structure with fields solinit.x and solinit.y
% runtime       - execution time

    tic % Start timer

    % Set solver options for bvp5c
    options = bvpset('Vectorized','on');
        
  	% Model parameter values
    k = 10; % Number of groups / maximal node degree
    gamma = 1; % Recovery rate parameter

    beta_set = [2:0.5:12]; % Infection rate parameter values
    
    mean_degree = 4; % Mean degree of untruncated Poisson distribution

    % Poisson degree distribution, excluding degree 0 nodes, truncated at k
    f = poisspdf(1:k,mean_degree); f=f./sum(f); 

    % Normalise lambda and mu
    lambda = [1:k]./([1:k]*f');
    mu = [1:k]./([1:k]*f');

    gridnum = 101; % Number of grid points  

    % Initialise array to store results
    data = zeros(numel(beta_set),6);

    for iter_no = 1:numel(beta_set)
        
        beta = beta_set(iter_no);

        T = 15/sqrt(beta); % Solve over time interval [-T, T]
    
        % Set up the model with heterogeneous in-degrees (susceptibilities) only
	    [~,endemic,disease_free,~,~,ODEfun_IVP] = SIS_network_setup(k,f,ones(1,k),mu,beta,gamma);

        % Solve for model with heterogeneous in-degrees (susceptibilities) only
        eps = 1e-6;
        startpoint = disease_free(1:k)+eps*(endemic(1:k)-disease_free(1:k));
        IVPsol = ode23s(ODEfun_IVP,[-T T],startpoint);
    
        % Solve for heterogeneous in-degreees (susceptibilities) and out-degrees (infectivities)

        % Set initial guess using solution with heterogeneous in-degrees (susceptibilities only
        init_path = @(t) BVP_initial(t,k,f,beta,gamma,mu,disease_free,IVPsol);
        solinit = bvpinit(linspace(-T,T,gridnum),init_path);

        % Set up the model with heterogeneous in-degrees (susceptibilities) and out-degrees (infectivities)
	    [R0,endemic,disease_free,ODEfun,Hfun,~] = SIS_network_setup(k,f,lambda,mu,beta,gamma);
     
	    % Set residual function for bvp5c
        resfun = @(xa,xb) [xa(1:k) - endemic(1:k)
            xb(k+1:2*k) - disease_free(k+1:2*k)];

        % Solve to find extinction path
        extinct_path = bvp5c(ODEfun, resfun, solinit, options);
       
        % Compute action integral and convergence diagnostics
        [action, path_length] = path_integrals(extinct_path.y);
        extinct_path_grid = deval(extinct_path,linspace(-T,T,gridnum));
        max_H = max(abs(Hfun(extinct_path_grid)));
        endemic_distance = sqrt((extinct_path.y(:,1)-endemic)'*(extinct_path.y(:,1)-endemic));
        disease_free_distance = sqrt((extinct_path.y(:,end)-disease_free)'*(extinct_path.y(:,end)-disease_free));

        % Display results
        fprintf("Basic reproduction number R0 = %.6g\n",R0)
        fprintf("bvp5c action integral = %.8g\n",action)
        fprintf("Maximal absolute value of Hamiltonian along path = %.3g\n",max_H)
        fprintf("Distance from endemic point = %.3g\n",endemic_distance)
        fprintf("Distance from disease free point = %.3g\n",disease_free_distance)
        fprintf("Path length = %.3g\n",path_length)
        fprintf("\n")

        % Store results
        data(iter_no,:) =[R0 action max_H endemic_distance disease_free_distance path_length];

    end

        runtime = toc; % Record execution time

    
     % Uncomment line below to save results
     %save('SIS_network_C.mat');
    
end

%% 
function [data, extinct_path, solinit, runtime] = SIS_network_Coll_transf
% Compute extinction path using collocation (bvp5c)
% Transforming time interval from [-inf, +inf] to [-1, 1]
%
% Outputs:
% data		    - a matrix with rows of the form
%                 [R0 action max_H endemic_distance disease_free_distance path_length]
% extinct_path  - computed extinction path for terminal parameter values,
%                 a structure with fields extinct_path.x and extinct_path.y
% solinit       - computed extinction path for model with heterogeneous in-degrees (susceptibilities) only,
%                 a structure with fields solinit.x and solinit.y
% runtime       - execution time

    tic % start timer

    % Set solver options
    options = bvpset('Nmax',1e4,'Vectorized','on');
  
  	% Model parameter values
    k = 10; % Number of groups / maximal node degree
    gamma = 1; % Recovery rate parameter

    beta_set = [2:0.5:12]; % Infection rate parameter values
    
    mean_degree = 4; % Mean degree of untruncated Poisson distribution

    % Poisson degree distribution, excluding degree 0 nodes, truncated at k
    f = poisspdf(1:k,mean_degree); f=f./sum(f); 

    % Normalise lambda and mu
    lambda = [1:k]./([1:k]*f');
    mu = [1:k]./([1:k]*f');

    gridnum = 101; % Number of grid points  

    % Initialise array to store results
    data = zeros(numel(beta_set),6);

    % Set transformed solution interval to be [-1,1]
    T = 1;

    for iter_no = 1:numel(beta_set)
        
        beta = beta_set(iter_no);

        % Set up the model with heterogeneous in-degrees (susceptibilities) only
	    [~,endemic,disease_free,~,~,ODEfun_IVP] = SIS_network_setup(k,f,ones(1,k),mu,beta,gamma);

        % Transform time interval to [-1, 1]
        distance = sqrt(transpose(endemic-disease_free)*(endemic-disease_free));		
        C = 0.1*distance.^2; % Chosen by trial and error
        ODEfun_IVP2 = trans_t(ODEfun_IVP,C); % tanh transformation

        % Solve for model with heterogeneous in-degrees (susceptibilities) only
        eps = 1e-6;
        startpoint = disease_free(1:k)+eps*(endemic(1:k)-disease_free(1:k));
        IVPsol = ode23s(ODEfun_IVP2,[-T T],startpoint);

        % Solve for heterogeneous in-degrees (susceptibilities) and out-degrees (infectivities)

        % Set initial guess using solution with heterogeneous in-degrees (susceptibilities) only
        init_path = @(t) BVP_initial(t,k,f,beta,gamma,mu,disease_free,IVPsol);
        solinit = bvpinit(linspace(-T,T,gridnum),init_path);

        % Set up the model with heterogeneous in-degrees (susceptibilities) and out-degrees (infectivities)
	    [R0,endemic,disease_free,ODEfun,Hfun,~] = SIS_network_setup(k,f,lambda,mu,beta,gamma);

        % Set residual function for bvp5c
        resfun = @(xa,xb) [xa(1:k) - endemic(1:k)
            xb(k+1:2*k) - disease_free(k+1:2*k)];

        % Transform time interval to [-1, 1]
        ODEfun2 = trans_t(ODEfun,C); % tanh transformation

        % Solve to find extinction path
        extinct_path = bvp5c(ODEfun2, resfun, solinit, options);
       
        % Compute action integral and convergence diagnostics
        [action, path_length] = path_integrals(extinct_path.y);
        extinct_path_grid = deval(extinct_path,linspace(-T,T,gridnum));
        max_H = max(abs(Hfun(extinct_path_grid)));
        endemic_distance = sqrt((extinct_path.y(:,1)-endemic)'*(extinct_path.y(:,1)-endemic));
        disease_free_distance = sqrt((extinct_path.y(:,end)-disease_free)'*(extinct_path.y(:,end)-disease_free));

        % Display results
        fprintf("Basic reproduction number R0 = %.6g\n",R0)
        fprintf("bvp5c action integral = %.8g\n",action)
        fprintf("Maximal absolute value of Hamiltonian along path = %.3g\n",max_H)
        fprintf("Distance from endemic point = %.3g\n",endemic_distance)
        fprintf("Distance from disease free point = %.3g\n",disease_free_distance)
        fprintf("Path length = %.3g\n",path_length)
        fprintf("\n")
     
        % Store results
        data(iter_no,:) =[R0 action max_H endemic_distance disease_free_distance path_length];

    end

    runtime = toc; % Record execution time


    % Uncomment line below to save results
    %save('SIS_network_CT.mat');
  
end

%% 
function [data, extinct_path, solinit, runtime] = SIS_network_30
% Compute extinction path for k=30 using collocation (bvp5c)
% Transforming time interval from [-inf, +inf] to [-1, 1]
%
% Outputs:
% data		    - a matrix with rows of the form
%                 [R0 action max_H endemic_distance disease_free_distance path_length]
% extinct_path  - computed extinction path for terminal parameter values,
%                 a structure with fields extinct_path.x and extinct_path.y
% solinit       - computed extinction path for model with heterogeneous in-degrees (susceptibilities) only,
%                 a structure with fields solinit.x and solinit.y
% runtime       - execution time

    tic % start timer

    % Set solver options
    options = bvpset('RelTol',1e-4,'Nmax',1e4,'Vectorized','on');
    
  	% Model parameter values
    k = 30; % Number of groups / maximal node degree
    gamma = 1; % Recovery rate parameter
    beta = 15; % Overall infection rate parameter
    
    mean_degree = 15; % Mean degree of untruncated Poisson distribution

    gridnum = 101; % Number of grid points

    % Initialise array to store results
    data = zeros(1,6);

    % Set transformed solution interval to be [-1,1]
    T = 1;
    
    % Poisson degree distribution, excluding degree 0 nodes, truncated at k
    f = poisspdf(1:k,mean_degree); f=f./sum(f); 

    % Normalise lambda and mu
    lambda = [1:k]./([1:k]*f');
    mu = [1:k]./([1:k]*f');

    % Set up the model with heterogeneous in-degrees (susceptibilities) only
	[~,endemic,disease_free,~,~,ODEfun_IVP] = SIS_network_setup(k,f,ones(1,k),mu,beta,gamma);

    % Transform time interval to [-1, 1]
    distance = sqrt(transpose(endemic-disease_free)*(endemic-disease_free));		
    C = 0.02*distance.^2; % Chosen by trial and error
    ODEfun_IVP2 = trans_t(ODEfun_IVP,C);

    % Solve for model with heterogeneous in-degrees (susceptibilities) only
    eps = 1e-6;
    startpoint = disease_free(1:k)+eps*(endemic(1:k)-disease_free(1:k));
    IVPsol = ode23s(ODEfun_IVP2,[-T T],startpoint);
    
    % Solve for model with heterogeneous in-degrees (susceptibilities) and out-degrees (infectivities)

    % Set initial guess using solution with heterogeneous in-degrees (susceptibilities) only
    init_path = @(t) BVP_initial(t,k,f,beta,gamma,mu,disease_free,IVPsol);
    solinit = bvpinit(linspace(-T,T,gridnum),init_path);

    % Set up the model with heterogeneous in-degrees (susceptibilities) and out-degrees (infectivities)
	[R0,endemic,disease_free,ODEfun,Hfun,~] = SIS_network_setup(k,f,lambda,mu,beta,gamma);

    % Set residual function for bvp5c
    resfun = @(xa,xb) [xa(1:k) - endemic(1:k)
                xb(k+1:2*k) - disease_free(k+1:2*k)];

    % Transform time interval to [-1, 1]
    ODEfun2 = trans_t(ODEfun,C);

    % Solve to find extinction path
    extinct_path = bvp5c(ODEfun2, resfun, solinit, options);
       
    % Compute action integral and convergence diagnostics
    [action, path_length] = path_integrals(extinct_path.y);
    extinct_path_grid = deval(extinct_path,linspace(-T,T,gridnum));
    max_H = max(abs(Hfun(extinct_path_grid)));
    endemic_distance = sqrt((extinct_path.y(:,1)-endemic)'*(extinct_path.y(:,1)-endemic));
    disease_free_distance = sqrt((extinct_path.y(:,end)-disease_free)'*(extinct_path.y(:,end)-disease_free));

    % Display results
    fprintf("Basic reproduction number R0 = %.6g\n",R0)
    fprintf("bvp5c action integral = %.8g\n",action)
    fprintf("Maximal absolute value of Hamiltonian along path = %.3g\n",max_H)
    fprintf("Distance from endemic point = %.3g\n",endemic_distance)
    fprintf("Distance from disease free point = %.3g\n",disease_free_distance)
    fprintf("Path length = %.3g\n",path_length)
    fprintf("\n")
     
    % Store results
    data =[R0 action max_H endemic_distance disease_free_distance path_length];

    runtime = toc; % Record execution time

    % Uncomment line below to save results
    %save('SIS_network_30.mat');

end

%% SIS network model setup
function [R0,endemic,disease_free,ODEfun,Hfun,ODEfun_IVP] = ...
                                SIS_network_setup(k,f,lambda,mu,beta,gamma)

% Input k must be positive integer
% Inputs f,lambda,mu must be row vectors of length k
% Inputs beta, gamma must be positive reals
% Coordinates I_1, I_2, ..., I_k, theta_1, theta_1, ..., theta_k

% Basic reproduction number
R0 = (beta/gamma)*sum(f.*mu.*lambda);

% Endemic equilibirium
D = fzero(@(d) ((beta/gamma)*sum(f.*mu.*lambda./(1+mu.*d))-1), [0 1000]);
ystar = D.*mu.*f./(1+D.*mu);
endemic = [
	ystar';
    zeros(k,1);
];

% Disease free equilibrium
B = fzero(@(b) ((beta/gamma)*sum(f.*mu.*lambda./(1+lambda.*b))-1),[0 1000]);
thetastar = -log(1+lambda.*B);
disease_free = [
	zeros(k,1);
	thetastar'
];

% Hamiltonian function, vectorized
Hfun = @(x)    sum( gamma.*x(1:k,:).*( exp(-x(k+1:2*k,:)) - 1 ), 1) ...
                + beta .* sum(lambda' .* x(1:k,:), 1) ... 
                  .* sum( mu' .* (f' - x(1:k,:)) .* ( exp(x(k+1:2*k,:)) - 1 ), 1);
 	
% Characteristic equation derivatives, vectorized
ODEfun = @(t,x) [
    beta .* sum(lambda' .* x(1:k,:), 1) .* mu' .* (f' - x(1:k,:)) .* exp(x(k+1:2*k,:)) ...
    - gamma .* x(1:k,:) .* exp(-x(k+1:2*k,:))

    -beta .* lambda' .* sum( mu' .* (f' - x(1:k,:)) .* (exp(x(k+1:2*k,:)) - 1) , 1) ...
    + beta .* sum(lambda' .* x(1:k,:), 1) .* mu' .* (exp(x(k+1:2*k,:)) - 1) ...
    - gamma .* (exp(-x(k+1:2*k,:)) - 1)
    
];

% Deterministic model derivatives, vectorized
ODEfun_IVP = @(t,x) [
    beta .* sum(lambda' .* x(1:k,:), 1) .* mu' .* (f' - x(1:k,:)) ...
    - gamma .* x(1:k,:) 
];

end

%% Solve characteristic equations using finite difference method
function [soln] = FinDiff(type,endemic,disease_free,odefun,solinit,coeff_mat,opts)
% Inputs:
%   type            - nature of boundary conditions 
%                     type=1:  set trajectory to start at endemic equilibrium and
%                     end at disease_free equilibrium
%                     type~=1: set derivatives to zero at boundaries
%   endemic         - endemic equilibrium point
%   disease_free    - disease free equilibrium point
%	odefun          - function representing the characteristic equations
%	solinit         - initial guess for the solution trajectory, a structure with fields
%				      solinit.x and solinit.y
%   coeff_mat       - matrix of Finite Difference coefficients, of appropriate
%                     size for the specified number of grid points (gridnum) and maximal 
%                     order of finite difference formulae (order)
%	opts            - Options to pass to fsolve
%
% Outputs:
%	soln            - Computed solution trajectory, a structure with fields soln.x and soln.y

    if nargin < 7
    	opts = [];
    end

    % Reshape initial guess to vector q0
    q0 = [
	    reshape(solinit.y(1:end/2,:),[],1);
	    reshape(solinit.y(end/2+1:end,:),[],1)
    ];

    ndims = size(solinit.y,1); % Number of dimensions of characteristic ODEs system

    % Solve finite difference equations
    q = fsolve(...
        @(y) FD_system(y,solinit.x,odefun,coeff_mat,type,endemic,disease_free),...
	    q0, ...
	    opts);

    % Return solution
    soln.x = solinit.x; % Time grid points
    soln.y = [
	    reshape(q(1:end/2),ndims/2,[])
	    reshape(q(end/2+1:end),ndims/2,[]) 
    ];
end

%% Evaluate finite difference equations 
function F = FD_system(y,ts,ODE,coeff_mat,type,endemic,disease_free)
% Inputs:
%	y		        - points at which finite difference equations are evaluated
%	ts		        - time grid points
%	ODE		        - characteristic differential equations for the model
%   coeff_mat       - matrix of Finite Difference coefficients
%   type            - nature of boundary conditions 
%                     type=1:  set trajectory to start at endemic equilibrium and
%                     end at disease_free equilibrium
%                     type~=1: set derivatives to zero at boundaries
%   endemic         - endemic equilibrium point
%   disease_free    - disease free equilibrium point
%
% Outputs:
%	F		- difference between the two sides of finite difference equations 

    % Compute number of dimensions of characteristic ODEs system
    ndim = size(y,1)/size(ts,2);

    % Reshape set of points at which equations to be evaluated
	xs = reshape(y(1:end/2),ndim/2,[]);
	ps = reshape(y(end/2+1:end),ndim/2,[]);
	ys = [xs;ps];
	
    % Check that time grid is uniform
    assert(all(diff(ts,2)<1e-12),'Grid must be uniform');

    % Compute finite difference approximations 
    dydhs = ys*coeff_mat / (ts(2)-ts(1));

    % Function ODE must be vectorized in each argument
    ode_vals = ODE(ts,ys);

    % Compute difference between two sides of finite difference equations
    F = dydhs - ode_vals;

    if type==1
    % Impose type 1 boundary conditions as soft constraints
    F(:,1)=ys(:,1)-endemic;
    F(:,end)=ys(:,end)-disease_free;
    end

end

%% Compute coefficients for finite difference approximation to first derivative
function coeff_mat = FD_coeffs(n,gridnum)
% Function requires a uniform grid of time points
% and sets finite difference formulae at boundary points to zero
% since trajectory should start and end at stationary points
%
%   Inputs:
%   n         - order of approximation
%   gridnum   - number of grid points
%
%   Outputs:
%   coeff_mat - matrix of coefficients for finite difference approximation 

    % Check n is even
    assert(mod(n,2)==0,'n must be even');

    % Check enough gridpoints
    assert(gridnum >= n+2,'insufficient gridpoints')

    % Number of points either side for nth order central difference
    p = n / 2;

    % Initialise vectors used to create ssparse matrix of coefficients
    % s - non-zero entries in matrix of coefficients
    % i - row indices of non-zero entries in matrix of coefficients
    % j - column indices of non-zero entries in matrix of coefficients
    s_start=[];
    s_end=[];
    i_start=[];
    i_end=[];
    j_start=[];
    j_end=[];

    % Compute central difference coefficients of orders up to n
    for i = 1:p
	    
	    % Generate coefficients for central differences of order 2*i
	    A = repmat(-i:i,2*i+1,1).^((0:2*i)');
	    b = zeros(2*i+1,1);
	    b(2) = 1;
	    coeffs = A \ b;
	    % Central coeff is always 0, set to 0 to correct any numerical errors
	    coeffs(i+1) = 0;

        % Record coefficients in appropriate format to create sparse matrix
        s_start = [s_start;coeffs];
        s_end = [coeffs;s_end];
        i_start = [i_start;[1:2*i+1]'];
        i_end = [[gridnum-(2*i):gridnum]';i_end];
        j_start = [j_start;repmat(i+1,2*i+1,1)];
        j_end = [repmat(gridnum-i,2*i+1,1);j_end];
	
    end

    % Coefficients of n'th order for all gridpoints away from the boundaries
    i_middle = [repmat([1:n+1]',gridnum-(n+2),1)+floor([n+1:(n+1)*(gridnum-(n+1))-1]'/(n+1))];
    j_middle = [floor([(n+1)*(p+2):(n+1)*(gridnum-p)-1]'/(n+1))];
    s_middle = repmat(coeffs,gridnum-(n+2),1);

    % Combine coefficients close to and far from the boundaries
    i = [i_start;i_middle;i_end];
    j = [j_start;j_middle;j_end];
    s = [s_start;s_middle;s_end];

    % Create sparse matrix containing all coefficients
    coeff_mat = sparse(i,j,s,gridnum,gridnum);

end

%% Transform the time variable
function odefuntrans = trans_t(odefun,A)
% Inputs:
%	odefun	        - characteristic equation derivatives
%	A		        - scaling factor
%
% Outputs:
%	odefuntrans     - characteristic equations in transformed time

odefuntrans = @(t,x) ode_trans(t,x);

function dxdt = ode_trans(tau,x)
% Function representing the characteristic equations after the transformation t' = tanh(At) 

dxdt = odefun(atanh(tau)./A,x) ./ A ./ (1-tau.^2);

% Avoid division by zero errors at boundaries by replacing with zero derivatives.
% Note that time-transformed derivatives at boundaries may not be zero;
% check diagnostic values to ensure computed solution is sensible.
indices = find(abs(tau)==1); 
dxdt(:,indices)=zeros(size(x,1),length(indices));

end

end

%% Set up initial guess based on IVP solution
function init = BVP_initial(t,k,f,beta,gamma,mu,disease_free,IVPsol)
    initial_y = deval(-t,IVPsol);
    initial_theta = log(initial_y./((beta./gamma).*mu'.*(f'-initial_y).*sum(initial_y.*ones(1,k)')));
    
    % Correct numerical errors close to disease-free equilibrium
    eps = 1e-4;
    indices = find(max(initial_y,[],1) < eps);
    initial_theta(:,indices) = repmat(disease_free(k+1:2*k),1,length(indices));
    
    init = [initial_y ; initial_theta];
end

%% Compute action integral and path length
function [A, L] = path_integrals(ext_path_y)
% Inputs:
%	ext_path_y  - computed extinction path
%
% Outputs:
%	A   - action integral
%   L   - length of extinction path

    A=0;
    for i=1:size(ext_path_y,1)/2
        A=A+trapz(ext_path_y(i,:),ext_path_y(end/2+i,:));
    end
   
    L = sum(sqrt(sum((ext_path_y(:,2:end)-ext_path_y(:,1:end-1)).^2,1)));
   
end
